The Communication-Friendly Privacy-Preserving Machine Learning against Malicious Adversaries

With the increasing emphasis on privacy regulations, such as GDPR, protecting individual privacy and ensuring compliance have become critical concerns for both individuals and organizations. Privacy-preserving machine learning (PPML) is an innovative approach that allows for secure data analysis while safeguarding sensitive information. It enables organizations to extract valuable insights from data without compromising privacy. Secure multi-party computation (MPC) is a key tool in PPML, as it allows multiple parties to jointly compute functions without revealing their private inputs, making it essential in multi-server environments. We address the performance overhead of existing maliciously secure protocols, particularly in finite rings like $\mathbb{Z}_{2^\ell}$, by introducing an efficient protocol for secure linear function evaluation. We implement our maliciously secure MPC protocol on GPUs, significantly improving its efficiency and scalability. We extend the protocol to handle linear and non-linear layers, ensuring compatibility with a wide range of machine-learning models. Finally, we comprehensively evaluate machine learning models by integrating our protocol into the workflow, enabling secure and efficient inference across simple and complex models, such as convolutional neural networks (CNNs).

==> figure/distributed.py <==
import matplotlib.pyplot as plt
import matplotlib.patches as mpatches

# 定义任务标签和对应颜色
tasks = ['Computation latency', 'Communication latency', ]
colors = ['#76c9ff', '#db5b5b']

exe = [(0, 10.2), (10.2, 94.9)]
ver = [(0, 42.5), (42.5, 6.2)]
exe2 = [(0, 112), (112, 1231)]
ver2 = [(0, 198), (198, 59)]

# 创建图像和轴
fig, ax = plt.subplots(figsize=(12, 6))

# 绘制 Floram Standard - 2^30 Elements
ax.broken_barh(exe, (30, 5), facecolors=[colors[i] for i in range(len(exe))])

# 绘制 Floram CPRG - 2^30 Elements
ax.broken_barh(ver, (20, 5), facecolors=[colors[i] for i in range(len(ver))])

# 绘制 Floram Standard - 2^20 Elements
ax.broken_barh(exe2, (10, 5), facecolors=[colors[i] for i in range(len(exe2))])

# 绘制 Floram CPRG - 2^20 Elements
ax.broken_barh(ver2, (0, 5), facecolors=[colors[i] for i in range(len(ver2))])

# 设置标签
ax.set_xlabel('Time (ms)')
ax.set_yticks([5, 15, 25, 35])
ax.set_yticklabels(['VGG Verify','VGG Exec', 
                    'LeNet Verify','LeNet Exec'                    
                    ])

# 创建图例
patches = [mpatches.Patch(color=colors[i], label=tasks[i]) for i in range(len(tasks))]
ax.legend(handles=patches, loc='upper right')

# 设置网格
ax.grid(True)

# 显示图表
plt.show()

